Detector Optimization Studies and Light Higgs Decay into Muons at CLIC

The Compact Linear Collider (CLIC) is a concept for a future $e^{+}e^{-}$ linear collider with a center-of-mass energy of up to 3 TeV. The design of a CLIC experiment is driven by the requirements related to the physics goals, as well as by the experimental conditions. For example, the short time between two bunch crossings of 0.5 ns and the backgrounds due to beamstrahlung have direct impact on the design of a CLIC experiment. The Silicon Detector (SiD) is one of the concepts currently being discussed as a possible detector for the International Linear Collider (ILC). In this thesis we develop a modified version of the SiD simulation model for CLIC, taking into account the specific experimental conditions. In addition, we developed a software tool to investigate the impact of beam-related backgrounds on the detector by overlaying events from different simulated event samples. Moreover, we present full simulation studies, determining the performance of the calorimeter and tracking systems. We show that the track reconstruction in the all-silicon tracker of SiD is robust in the presence of the backgrounds at CLIC. Furthermore, we investigate tungsten as a dense absorber material for the hadronic calorimeter, which allows for the construction of a compact hadronic calorimeter that fulfills the requirements on the energy resolution and shower containment without a significant increase of the coil radius. Finally, the measurement of the decays of light Higgs bosons into two muons is studied in full simulation. We find that with an integrated luminosity of 2 ab$^{-1}$, corresponding to 4 years of data taking at CLIC, the respective Higgs branching ratio can be determined with a statistical uncertainty of approximately 15%.

==> build.sh <==
#!/bin/bash

function clean {
	rm *.log
	rm *.aux
	rm *.bbl
	rm *.out
	rm *.blg
	rm *~
	rm includes/*.log
	rm includes/*.aux
	rm includes/*.bbl
	rm includes/*.out
	rm includes/*.blg
	rm includes/*~
}

function build {
  clean
	pdflatex $1.tex
	bibtex $1
	pdflatex $1.tex
	pdflatex $1.tex
}

if [ "$1" = "all" ]; then
  #build thesis
  #build thesisReadable
  build thesisPrint
  #cp thesisReadable.pdf ~/www/documents/
else
  build thesisTest
fi


==> thesis arxiv/build.sh <==
#!/bin/bash

function clean {
	rm *.log
	rm *.aux
	rm *.bbl
	rm *.out
	rm *.blg
	rm *~
	rm includes/*.log
	rm includes/*.aux
	rm includes/*.bbl
	rm includes/*.out
	rm includes/*.blg
	rm includes/*~
}

function build {
  clean
	pdflatex $1.tex
	bibtex $1
	pdflatex $1.tex
	pdflatex $1.tex
}

if [ "$1" = "all" ]; then
  #build thesis
  #build thesisReadable
  build thesisPrint
  #cp thesisReadable.pdf ~/www/documents/
else
  build thesisTest
fi

